Weight Set Decomposition for Weighted Rank Aggregation: An interpretable and visual decision support tool

The problem of interpreting or aggregating multiple rankings is common to many real-world applications. Perhaps the simplest and most common approach is a weighted rank aggregation, wherein a (convex) weight is applied to each input ranking and then ordered. This paper describes a new tool for visualizing and displaying ranking information for the weighted rank aggregation method. Traditionally, the aim of rank aggregation is to summarize the information from the input rankings and provide one final ranking that hopefully represents a more accurate or truthful result than any one input ranking. While such an aggregated ranking is, and clearly has been, useful to many applications, it also obscures information. In this paper, we show the wealth of information that is available for the weighted rank aggregation problem due to its structure. We apply weight set decomposition to the set of convex multipliers, study the properties useful for understanding this decomposition, and visualize the indifference regions. This methodology reveals information--that is otherwise collapsed by the aggregated ranking--into a useful, interpretable, and intuitive decision support tool. Included are multiple illustrative examples, along with heuristic and exact algorithms for computing the weight set decomposition.

==> OptimalRankDecomposition.R <==
## Optimal Rank Decomposition
library(ggplot2)

#Convex multiplier dataframe
stepsize = 0.01
df = expand.grid(seq(0,1,stepsize),seq(0,1,stepsize))
df = df[df$Var1+df$Var2<=1,]
Lambda = data.frame(lambda1=df$Var1, lambda2=df$Var2)
Lambda$lambda3 = 1-Lambda$lambda1-Lambda$lambda2

#initial ranks:
n=5
# randomized ranks: 
set.seed(123)
rank1 = sample(n)
rank2 = sample(n)
rank3 = sample(n)

# similar ranks:
rank1 = 1:n
rank3 = c(1,3,2,4:n)
rank2 = c(2:n,1)

# randomized ratings: 
set.seed(123)
rank1 = runif(n)
rank2 = runif(n)
rank3 = runif(n)
# ranked ratings
rank1=order(rank1)
rank2=order(rank2)
rank3=order(rank3)

#Begin labeling convex multipliers
Lambda$Label = ""
for(i in 1:dim(Lambda)[1]) {
  rating = Lambda$lambda1[i]*rank1 + Lambda$lambda2[i]*rank2 + Lambda$lambda3[i]*rank3
  rank = order(rating)
  Lambda$Label[i] = paste(rank,collapse = "")
}
Lambda$Label <- as.factor(Lambda$Label)
summary(Lambda)
length(levels(Lambda$Label))


#Compute specific rank: 
lambda_vec = c(1/3, 1/3, 1/3)
lambda_vec[1]*rank1 + lambda_vec[2]*rank2 + lambda_vec[3]*rank3

#Vies subset of Lambda df
subdf <- Lambda[Lambda$lambda3==0.33,]
subdf <- Lambda[Lambda$Label=="45321",]

# transform to equilateral triangle
EquiTransform <- function(df) {
  #2 columns of a dataframe (x and y)
  df2 <- df
  df2[,1] <- df2[,1]-0.5*(1-df2[,2])
  df2[,2] <- 0.5*sqrt(3)*df2[,2]
  #df2[,3] <- 0.5*sqrt(3)*df2[,3]
  return(df2)
}
equiLambda = EquiTransform(Lambda)

# plot
g1 <- ggplot() + 
  geom_point(data=equiLambda, aes(x=lambda1,y=lambda2,color=Label)) + 
  theme_void() +
  theme(legend.position="none") 
g1

# bias axes
g2 <- g1 +
  geom_segment(aes(x = -0.5, y = 0, xend = 0.25, yend = 0.25*sqrt(3)), color="gray") + 
  geom_segment(aes(x = 0.5, y = 0, xend = -0.25, yend = 0.25*sqrt(3)), color="gray") + 
  geom_segment(aes(x = 0, y = 0, xend = 0, yend = 0.5*sqrt(3)), color="gray")
g2


# annotate
labels = data.frame(x=c(0.5,0,-0.5),
                    y=c(0,0.5*sqrt(3),0),
                    deltay=c(-0.05,0.05,-0.05),
                    lab=c("rank 1", "rank 2", "rank 3"))

g3 <- g2 + 
  geom_point(data=labels, aes(x=x, y=y)) +
  geom_text(data=labels, aes(x=x, y=y+deltay, label=lab))+
  xlim(c(-0.6,0.6)) + 
  ylim(c(-0.05,0.95))
g3  


# compute lines
lrange = seq(0,1,0.01)
lines = data.frame(lambda1 = lrange,
                   line1 = (2/3)*(1-2*lrange),
                   line2 = (1/3)*(1-2*lrange))

  
g3 <- ggplot() + 
  geom_point(data=Lambda, aes(x=lambda1,y=lambda2,color=Label)) + 
  geom_line(data=lines, aes(x=lambda1, y=line1)) +
  geom_line(data=lines, aes(x=lambda1, y=line2)) +
  xlim(c(0,1)) + 
  ylim(c(0,1))
g3 

# Histogram for areas

g <- ggplot() + 
  geom_bar(data=equiLambda, aes(x=Label,fill=Label)) +
  #theme_void() +
  theme(legend.position="none") 
g


==> Weighted Rank Aggregation/OptimalRankDecomposition.R <==
## Optimal Rank Decomposition
library(ggplot2)

#Convex multiplier dataframe
stepsize = 0.01
df = expand.grid(seq(0,1,stepsize),seq(0,1,stepsize))
df = df[df$Var1+df$Var2<=1,]
Lambda = data.frame(lambda1=df$Var1, lambda2=df$Var2)
Lambda$lambda3 = 1-Lambda$lambda1-Lambda$lambda2

#initial ranks:
n=5
# randomized ranks: 
set.seed(123)
rank1 = sample(n)
rank2 = sample(n)
rank3 = sample(n)

# similar ranks:
rank1 = 1:n
rank3 = c(1,3,2,4:n)
rank2 = c(2:n,1)

# randomized ratings: 
set.seed(123)
rank1 = runif(n)
rank2 = runif(n)
rank3 = runif(n)
# ranked ratings
rank1=order(rank1)
rank2=order(rank2)
rank3=order(rank3)

#Begin labeling convex multipliers
Lambda$Label = ""
for(i in 1:dim(Lambda)[1]) {
  rating = Lambda$lambda1[i]*rank1 + Lambda$lambda2[i]*rank2 + Lambda$lambda3[i]*rank3
  rank = order(rating)
  Lambda$Label[i] = paste(rank,collapse = "")
}
Lambda$Label <- as.factor(Lambda$Label)
summary(Lambda)
length(levels(Lambda$Label))


#Compute specific rank: 
lambda_vec = c(1/3, 1/3, 1/3)
lambda_vec[1]*rank1 + lambda_vec[2]*rank2 + lambda_vec[3]*rank3

#Vies subset of Lambda df
subdf <- Lambda[Lambda$lambda3==0.33,]
subdf <- Lambda[Lambda$Label=="45321",]

# transform to equilateral triangle
EquiTransform <- function(df) {
  #2 columns of a dataframe (x and y)
  df2 <- df
  df2[,1] <- df2[,1]-0.5*(1-df2[,2])
  df2[,2] <- 0.5*sqrt(3)*df2[,2]
  #df2[,3] <- 0.5*sqrt(3)*df2[,3]
  return(df2)
}
equiLambda = EquiTransform(Lambda)

# plot
g1 <- ggplot() + 
  geom_point(data=equiLambda, aes(x=lambda1,y=lambda2,color=Label)) + 
  theme_void() +
  theme(legend.position="none") 
g1

# bias axes
g2 <- g1 +
  geom_segment(aes(x = -0.5, y = 0, xend = 0.25, yend = 0.25*sqrt(3)), color="gray") + 
  geom_segment(aes(x = 0.5, y = 0, xend = -0.25, yend = 0.25*sqrt(3)), color="gray") + 
  geom_segment(aes(x = 0, y = 0, xend = 0, yend = 0.5*sqrt(3)), color="gray")
g2


# annotate
labels = data.frame(x=c(0.5,0,-0.5),
                    y=c(0,0.5*sqrt(3),0),
                    deltay=c(-0.05,0.05,-0.05),
                    lab=c("rank 1", "rank 2", "rank 3"))

g3 <- g2 + 
  geom_point(data=labels, aes(x=x, y=y)) +
  geom_text(data=labels, aes(x=x, y=y+deltay, label=lab))+
  xlim(c(-0.6,0.6)) + 
  ylim(c(-0.05,0.95))
g3  


# compute lines
lrange = seq(0,1,0.01)
lines = data.frame(lambda1 = lrange,
                   line1 = (2/3)*(1-2*lrange),
                   line2 = (1/3)*(1-2*lrange))

  
g3 <- ggplot() + 
  geom_point(data=Lambda, aes(x=lambda1,y=lambda2,color=Label)) + 
  geom_line(data=lines, aes(x=lambda1, y=line1)) +
  geom_line(data=lines, aes(x=lambda1, y=line2)) +
  xlim(c(0,1)) + 
  ylim(c(0,1))
g3 

# Histogram for areas

g <- ggplot() + 
  geom_bar(data=equiLambda, aes(x=Label,fill=Label)) +
  #theme_void() +
  theme(legend.position="none") 
g

